Subclassing errors, OOP, and practically checkable rules to prevent them

This paper considers an example of Object-Oriented Programming (OOP) leading to subtle errors that break separation of interface and implementations. A comprehensive principle that guards against such errors is undecidable. The paper introduces a set of mechanically verifiable rules that prevent these insidious problems. Although the rules seem restrictive, they are powerful and expressive, as we show on several familiar examples. The rules contradict both the spirit and the letter of the OOP. The present examples as well as available theoretical and experimental results pose a question if OOP is conducive to software development at all.

==> src/No-problem/FBag.cc <==
// 		Implementation of the Bag of integers
// $Id: FBag.cc,v 1.2 2003/01/27 21:25:45 oleg Exp oleg $

#include "FBag.h"
#include <assert.h>
using std::cerr;
using std::endl;

// A list of cells -- FBag's actual implementation
// Each cell holds one element of a bag.

struct FBag::Cell {
  const int elem;
  const Cell * const next;
  Cell(const int _elem, const Cell * const _next) :
    elem(_elem), next(_next) {}

  class CellStorage;
  static CellStorage storage;

  void * operator new(size_t);
  void * operator new(size_t, void * ptr) { return ptr; }
};

// CellStorage -- a storage of cells
//
// All instances of FBag::Cell are allocated from the CellStorage, and
// are subject to garbage collection.  CellStorage implements a simple
// mark-and-sweep collector. The collector is entered when you call a
// function gc(const int reserve) below and the function finds that
// there are fewer than 'reserve' free cells left in the
// CellStorage. The collector scans and marks all the cells reachable
// from the roots, and frees the unmarked cells.
//
// By invariant, the roots of all live chains are the heads of
// currently active FBags. FBag's constructors register the cell chains
// they possess as active roots. FBag's destructor unregisters its
// chain.  The only chance the invariant above could be broken if you
// allocate a cell and call gc() before you put the new cell into a
// list that belongs to a FBag. Note, gc() is a private function, and
// not generally accessible. It is being called only by put() and
// del() functions below, which make sure the invariant holds (they
// call gc() right at the very beginning).
//
// Again, CellStorage is a very private class. It is not available (in
// fact, unknown) outside of this file. CellStorage is a private
// allocator/garbage collector of cells, and by necessity uses
// mutation. It is a singleton class, so referential transparency is
// not important. No other class or function in this project use
// mutation; the rest of this project is referentially transparent.

class FBag::Cell::CellStorage
{
  enum {capacity = 12};		// How much storage to reserve
  enum {low_water_mark = capacity/4}; // Start collection if
				// the number of free cells drops
				// below the low-water_mark
  int free_cells;		// The number of free cells

  struct CellStored : public Cell {
    enum {Marked, Swept, Free} flag;
    CellStored(void) : Cell(0,0), flag(Free) {}
  };
  CellStored storage[capacity];	// The storage itself

  enum { roots_max = 20 };	// Keeping track of live roots
  const Cell * roots[roots_max];
  int roots_curr;

				// Find the storage location of a cell
  CellStored * downcast(const Cell * const cell) {
    const CellStored * p = static_cast<const CellStored *>(cell);
    if( p==0 ) return 0;
    assert( p >= storage && p < storage + capacity );
    return const_cast<CellStored*>(p);
  }

public:
  CellStorage(void) : free_cells(capacity), roots_curr(0) {}

				// Allocate a cell
  Cell * new_cell(void)
  {
    assert( free_cells > 0 );
    for(CellStored * p = storage; p < storage + capacity; p++)
      if( p->flag == CellStored::Free )
       {
	 p->flag = CellStored::Swept;
	 free_cells--;
	 return p;
       }
    assert(0);			// Can't happen
    return 0;
  }

				// Register an alive chain of cells
				// (which is rooted in a head of a bag)
  void reg_chain(const Cell * const cell)
  {
    if( cell == 0 ) return;
    // cerr << "Registering root: " << hex << long(cell) << endl;
    assert( roots_curr < roots_max );
    roots[roots_curr++] = cell;
  }

				// Unregister an alive chain
  void dereg_chain(const Cell * const cell)
  {
    // cerr << "Deregistering root: " << hex << long(cell) << endl;
    register int i = roots_curr;
    while( --i >= 0 )
      if( roots[i] == cell )
	break;
    assert( i >= 0 );
    for(register int j = i; j+1<roots_curr; j++)
      roots[j] = roots[j+1];
    roots_curr--;
  }
				// Initiate garbage collection
  void gc(const int reserve = low_water_mark)
  {
    if( free_cells > reserve )
      return;				// There are enough free cells

    cerr << "Staring gc; live roots: " << roots_curr
	 << "  free cells " << free_cells << endl;

    for(int i=0; i<roots_curr; i++)	// mark alive cells
      for(CellStored * chain = downcast(roots[i]); chain != 0;
	  chain = downcast(chain->next))
	if( chain->flag == CellStored::Marked )
	  break;			// a chain has been marked already
        else
	{
	  assert( chain->flag == CellStored::Swept );
	  chain->flag = CellStored::Marked;
	}
				// sweep the storage
    for(CellStored * p = storage; p < storage + capacity; p++)
      if( p->flag == CellStored::Marked )
	p->flag = CellStored::Swept;
      else if( p->flag == CellStored::Swept )
	p->flag = CellStored::Free, free_cells++;
    cerr << "Ending gc; free cells " << free_cells << endl;
  }
  
};

FBag::Cell::CellStorage FBag::Cell::storage;
void * FBag::Cell::operator new(size_t) { return storage.new_cell(); }

// Methods of the FBag itself
// These functions are privy to the details of the FBag implementation

FBag::FBag(void) : head(0) {}

// A private constructor; mark the chain of cells as alive
FBag::FBag(const FBag::Cell * const cell) : head(cell)
{ Cell::storage.reg_chain(head); }

// Copy-constructor
FBag::FBag(const FBag& another) : head(another.head)
{
  Cell::storage.reg_chain(head);
}

// Destructor
FBag::~FBag(void) { if(head) Cell::storage.dereg_chain(head); }


// Put an element into the bag
FBag put(const FBag& bag, const int elem)
{
  FBag::Cell::storage.gc(1);
  return FBag(new FBag::Cell(elem,bag.head));
}


// Remove an element from the bag
FBag del(const FBag& bag, const int elem)
{
  FBag::Cell::storage.gc(10);	// This practically forces the gc
  struct f {
    const FBag::Cell * const operator ()
      (const FBag::Cell * const cells, const int elem) const {
      if( cells == 0 ) return cells;
      else if( cells->elem == elem )
	return cells->next;
      else {
	const FBag::Cell * const new_chain = 
	  new FBag::Cell(cells->elem,(*this)(cells->next,elem));
	return new_chain;
      }
    }
  };
  return FBag(f()(bag.head,elem));
}

// If a bag is empty, return seed
// Otherwise, return
// functor(bag.e1,functor(bag.e2, ... functor(bag.en,seed)))
template<typename Functor, typename Seed>
Seed fold(const FBag& bag, const Functor& functor, const Seed seed)
{
  struct f {
    const Functor& functor;
    Seed operator () (const FBag::Cell * const cells, const Seed seed) const
    {
      return  cells == 0 ? seed :
	functor(cells->elem,(*this)(cells->next,seed));
    }
    f(const Functor& _functor) : functor(_functor) {}
  };
  return f(functor)(bag.head,seed);
}

// Implementation of FBag "methods" (operations, actually)
// All of the following functions rely on the public FBag interface _only_

// The number of elements in the bag
struct size_f {
  int operator()(const int, const int count) const { return 1+count; }
};
int size(const FBag& bag)
{
  return fold(bag,size_f(),0);
}

// Count the number of occurrences of a particular element in the bag
		// I wish gcc allowed template instantiation with local
		// classes
struct count_f {
  const int elem;
  int operator()(const int curr, const int count) const
  { return curr == elem ? 1+count : count; }
  count_f(const int _elem) : elem(_elem) {}
};

int count(const FBag& bag, const int elem)
{
  return fold(bag,count_f(elem),0);
}

// Standard "print-on" operator
struct print_f {
  ostream& os;
  const bool is_first;
  print_f(ostream& _os, const bool _is_first)
    : os(_os), is_first(_is_first) {}
  print_f operator() (const int elem, const print_f seed) const
  { return print_f(seed.os << (seed.is_first ? "{" : ", ") << elem, false); }
};
ostream& operator << (ostream& os, const FBag& bag)
{
  print_f seed(os,true);
  print_f result = fold(bag,seed,seed);
  return result.os << (result.is_first ? "{}" : "}");
}


// Union (merge) of the two bags
struct union_f {
  FBag operator() (const int elem, const FBag seed) const {
    return put(seed,elem);
  }
};

FBag operator + (const FBag& bag1, const FBag& bag2)
{
  return fold(bag1,union_f(),bag2);
}

// Determine if FBag a is subbag of FBag b
// A very naive implementation
struct subbag_f {
  const FBag& a;
  const FBag& b;
  subbag_f(const FBag& _a, const FBag& _b) : a(_a), b(_b) {}
  bool operator() (const int elem, const bool seed) const
  { return seed && count(a,elem) <= count(b,elem); }
};

bool operator <= (const FBag& a, const FBag& b)
{
  return fold(a,subbag_f(a,b),true);
}


// Given a bag, return the same bag without duplicates
struct remdupl_f {
  FBag operator() (const int elem, const FBag seed) const
  { return count(seed,elem) > 0 ? seed : put(seed,elem); }
};

FBag remove_duplicates(const FBag& bag)
{
  return fold(bag,remdupl_f(),FBag());
}

// A sample function. Given three bags a, b, and c, it decides
// if a+b is a subbag of c
bool foo(const FBag& a, const FBag& b, const FBag& c)
{
  return (a+b) <= c;
}

// Verify bag's invariants
void verify(const FBag& bag)
{
  cerr << "Verifying FBag's invariants given " << bag << " ...";
  const FBag bag1 = put(bag,5);
  assert( size(bag1) == 1 + size(bag) &&
	  count(bag1,5) == 1 + count(bag,5) );
  const FBag bag2 = put(bag1,5);
  assert( size(bag2) == 2 + size(bag) &&
	  count(bag2,5) == 2 + count(bag,5) );
  assert( count(del(bag2,5),5) == 1 + count(bag,5) );
  cerr << "Done" << endl;
}


==> src/No-problem/FBag.h <==
//     	      A Bag of integers, in an anti-OOP style
//			    Interface
// BRules are in effect, see Readme.txt in this directory
//
// The interface is deliberately made simple and straightforward. Yet
// it is functional and sufficient for the example at hand.
//
// $Id: FBag.h,v 1.2 2003/01/27 21:24:38 oleg Exp oleg $

#include <iostream>
using std::ostream;

class FBag {
 public:
  FBag(void);
  FBag(const FBag& another);		// Copy-constructor
  ~FBag(void);

 private:
  class Cell;
  const Cell * const head;
  FBag(const Cell * const cell);

  friend FBag put(const FBag& bag, const int elem);
  friend FBag del(const FBag& bag, const int elem);
  template<typename Functor, typename Seed> friend
    Seed fold(const FBag& bag, const Functor& functor, const Seed seed);

  FBag& operator = (const FBag&);	// Unimplemented and forbidden
};

int size(const FBag& bag);		// The number of elements in the bag
int count(const FBag&, const int elem);	// Count the number of occurrences

// Put an element into the bag
FBag put(const FBag& bag, const int elem);

// Remove an element from the bag. No error if the element didn't exist
FBag del(const FBag& bag, const int elem);     


// If a bag is empty, return the seed
// Otherwise, return
// functor(bag.e1,functor(bag.e2, ... functor(bag.en,seed)))
template<typename Functor, typename Seed>
Seed fold(const FBag& bag, const Functor& functor, const Seed seed);

// Standard "print-on" operator
ostream& operator << (ostream& os, const FBag& bag);

// Union (merge) of the two bags
FBag operator + (const FBag& bag1, const FBag& bag2);

// Determine if FBag a is subbag of FBag b
bool operator <= (const FBag& a, const FBag& b);

inline bool operator >= (const FBag& a, const FBag& b)
{ return b <= a; }

// Structural equivalence of the bags
// Two bags are equal if they contain the same number of the same elements
inline bool operator == (const FBag& a, const FBag& b)
{ return a <= b && a >= b; }

// Given a bag, return a similar bag without duplicates
FBag remove_duplicates(const FBag& bag);

// Verify bag's invariants
void verify(const FBag& bag);

// A sample function. Given three bags a, b, and c, it decides
// if a+b is a subbag of c
bool foo(const FBag& a, const FBag& b, const FBag& c);



==> src/No-problem/vFBag.cc <==
// Validation testing of a FBag

#include "FBag.h"
#include <assert.h>
using std::cout;
using std::endl;

int main(void)
{
  cout << "\nRegression testing of a FBag\n";
  const FBag a;
  const FBag b;
  assert( size(a) == 0 );
  assert( count(a,1) == 0 );
  assert( a == b );

  const FBag a1 = put(a,1);
  assert( size(a1) == 1 );

  const FBag a112 = put(put(a1,2),1);
  assert( size(a112) == 3 );
  assert( count(a112,1) == 2 );
  assert( count(a112,2) == 1 );
  assert( count(a112,0) == 0 );
  assert( b <= a112 );
  assert( !(a112 <= b) );

  verify(a112);

  const FBag c = a112; 	// cloning
  assert( a112 == c );
  {
    const FBag d;
    assert( !(d == a112) );
    const FBag donce = d + a112;
    assert( (donce == a112) );
    const FBag dtwice = donce + a112;
    assert( !(dtwice == a112) );
    assert( count(dtwice,1) == 2*count(a112,1) );
  }
  {
    const FBag a12 = del(a112,1);
    //assert( !a.del(0) );
    assert( a12 <= c );
    assert( !(a12 == c) );
    const FBag a123 = put(a12,3);
    assert( !(a123 <= c) );
    assert( !(a123 >= c) );
    assert( (put(del(a123,3),1) == c) );
  }

  cout << "bag a112: " << a112 << endl;
  const FBag b13 = put(put(b,1),3);
  cout << "bag b13: " << b13 << endl;
  cout << "bag c: " << c << endl;
  cout << "the result of foo(a112,a112,c) is: " << foo(a112,a112,c) << endl;
  assert( !foo(a112,a112,c) );
  cout << "the result of foo(a112,b13,c) is: " << foo(a112,b13,c) << endl;
  assert( !foo(a112,b13,c) );
  const FBag cnew = put(put(c,3),1);
  cout << "bag c now: " << cnew << endl;
  cout << "the result of foo(a112,b13,cnew) is: " << foo(a112,b13,cnew)
       << endl;
  assert( foo(a112,b13,cnew) );
  cout << "\nAll tests passed" << endl;
  return 0;
}



==> src/No-problem/vFSet.cc <==
// Implementation and testing of a FSet
//
// A Set is defined to be a Bag without duplicates, a bag
// where all the elements happen to have the occurrence count of 1.
// A set of all Sets therefore is a subset of a set of all Bags.
// A FSet therefore is a subtype of a FBag. See Readme.txt in this
// directory for an extensive discussion.

#include "FBag.h"
#include <assert.h>
using std::cerr;
using std::cout;
using std::endl;

class FSet : public FBag {
 public:
  FSet(void) {}
  FSet(const FBag& bag) : FBag(remove_duplicates(bag)) {}
};

bool memberof(const FSet& set, const int elem)
{ return count(set,elem) > 0; }

// Verify set's invariants
void verify(const FSet& set)
{
  cerr << "Verifying FSet's invariants given " << set << " ...";
  const FSet set1 = put(set,5);
  assert( size(set1) == 1 + size(set) - count(set,5) &&
	  count(set1,5) == 1 );
  const FSet set2 = put(set1,5);
  assert( size(set2) == size(set1) && count(set2,5) == 1 );
  assert( set1 == set2 );
  assert( count(del(set2,5),5) == 0 );
  cerr << "Done" << endl;
}

int main(void)
{
  cout << "\nRegression testing of a FSet\n";
  const FSet a;
  const FSet b;
  assert( size(a) == 0 );
  assert( count(a,1) == 0 );
  assert( a == b );

  const FSet a1 = put(a,1);
  assert( size(a1) == 1 );

  const FSet a112 = put(put(a1,2),1);
  assert( size(a112) == 2 );
  assert( count(a112,1) == 1 );
  assert( count(a112,2) == 1 );
  assert( count(a112,0) == 0 );
  assert( memberof(a112,1) && memberof(a112,2) && !memberof(a112,0) );
  assert( b <= a112 );
  assert( !(a112 <= b) );

  verify(a112);			// Verify a112 as a set and as a FBag
  verify(static_cast<const FBag&>(a112));

  const FSet c = a112; 	// cloning
  assert( a112 == c );
  {
    const FSet d;
    assert( !(d == a112) );
    const FSet donce = d + a112;
    assert( (donce == a112) );
    const FSet dtwice = donce + a112;
    assert( dtwice == a112 );
  }
  {
    const FSet a12 = del(a112,1);
    //assert( !a.del(0) );
    assert( a12 <= c );
    assert( !(a12 == c) );
    const FSet a123 = put(a12,3);
    assert( !(a123 <= c) );
    assert( !(a123 >= c) );
    assert( (put(del(a123,3),1) == c) );
  }

  {
    const FBag ab = put(put(FBag(),1),4) + a112;
    const FBag abm14 = del(del(ab,4),1);
    assert( abm14 == a112 );
  }
  {
    const FSet as = a112 + put(put(FBag(),1),4);
    assert( del(as,4) == a112 );
  }

  cout << "set a112: " << a112 << endl;
  const FSet b13 = put(put(b,1),3);
  cout << "set b13: " << b13 << endl;
  cout << "set c: " << c << endl;
  cout << "the result of foo(a112,a112,c) is: " << foo(a112,a112,c) << endl;
  cout << "the result of foo(a112,b13,c) is: " << foo(a112,b13,c) << endl;
  assert( !foo(a112,b13,c) );
  const FSet cnew = put(put(c,3),1);
  cout << "set c now: " << cnew << endl;
  cout << "the result of foo(a112,b13,cnew) is: " << foo(a112,b13,cnew)
       << endl;
  cout << "\nAll tests passed" << endl;
  return 0;
}


==> src/Problem/CBag.cc <==
// 		Implementation of the Bag of integers
// $Id: CBag.cc,v 1.1 2000/07/31 19:38:21 oleg Exp $

#include "CBag.h"
#include <assert.h>

// Methods of the CBag itself
// These functions are privy to the details of the CBag implementation

CBag::CBag(void) : curr_size(0) {}

// The number of elements in the bag
int CBag::size(void) const { return curr_size; }

// Put an element into the bag
void CBag::put(const int elem)
{
  assert( curr_size < maxsize );
  elems[curr_size++] = elem;
}

// Remove an element from the bag
// Return false if the element didn't exist
bool CBag::del(const int elem)
{
  int * p = elems;
  int * const pend = elems + curr_size;
  for(; p < pend; p++)
    if(	*p == elem )
      break;
  if( p == pend )		// 'elem' did not exist in the CBag
    return false;
  for(; p < pend -1; p++)
    *p = *(p+1);
  curr_size--;
  return true;
}

// Count the number of occurrences of a particular element in the bag
int CBag::count(const int elem) const
{
  int count = 0;
  for(const int * p = elems; p < elems + curr_size; p++)
    if( *p == elem )
      count++;
  return count;
}

// Standard enumerator interface
CollIterator CBag::begin(void) const { return elems; }
CollIterator CBag::end(void) const   { return elems + curr_size; }

// Make a copy of the bag
CBag * CBag::clone(void) const
{
  CBag * new_bag = new CBag();
  *new_bag += *this;
  return new_bag;
}


// Implementation of CBag "methods" (operations, actually)
// All of the following functions rely on the public CBag interface _only_

// Standard "print-on" operator
ostream& operator << (ostream& os, const CBag& bag)
{
  if( bag.size() == 0 )
    return os << "{}";
  CollIterator p = bag.begin();
  os << "{" << *p++;
  while(p != bag.end())
    os << ", " << *p++;
  return os << "}";
}


// Union (merge) of the two bags
void operator += (CBag& to, const CBag& from)
{
  for(CollIterator p = from.begin(); p != from.end(); p++)
    to.put(*p);
}

// Determine if CBag a is subbag of CBag b
// A very naive implementation
bool operator <= (const CBag& a, const CBag& b)
{
  for(CollIterator p = a.begin(); p != a.end(); p++)
    if( a.count(*p) > b.count(*p) )
      return false;
  return true;
}



==> src/Problem/CBag.h <==
// 			A Bag of integers
//			    Interface
// It is deliberately made simple and straightforward. Yet it is functional
// and sufficient for the example at hand.
// $Id: CBag.h,v 1.2 2003/01/27 21:11:50 oleg Exp oleg $

#include <iostream>
using std::ostream;

typedef int const * CollIterator;

class CBag {
 public:
  int size(void) const;			// The number of elements in the bag
  virtual void put(const int elem);	// Put an element into the bag
  int count(const int elem) const;	// Count the number of occurrences
				        // of a particular element in the bag
  virtual bool del(const int elem);     // Remove an element from the bag
					// Return false if the element
					// didn't exist
  CollIterator begin(void) const;	// Standard enumerator interface
  CollIterator end(void) const;

  CBag(void);
  virtual CBag * clone(void) const;	// Make a copy of the bag
 private:
  enum { maxsize = 25 };		// A primitive implementation, but
  int elems[maxsize];			// will do
  int curr_size;
};

// Standard "print-on" operator
ostream& operator << (ostream& os, const CBag& bag);

// Union (merge) of the two bags
// The return type is void to avoid complications with subclassing
// (which incidental to the current example)
void operator += (CBag& to, const CBag& from);

// Determine if CBag a is subbag of CBag b
bool operator <= (const CBag& a, const CBag& b);

inline bool operator >= (const CBag& a, const CBag& b)
{ return b <= a; }

// Structural equivalence of the bags
// Two bags are equal if they contain the same number of the same elements
inline bool operator == (const CBag& a, const CBag& b)
{ return a <= b && a >= b; }

// A sample function. Given three bags a, b, and c, it decides
// if a+b is a subbag of c
bool foo(const CBag& a, const CBag& b, const CBag& c);


==> src/Problem/foo1.cc <==
// Implementation #1 of a function foo()
// $Id$

#include "CBag.h"

// A sample function. Given three bags a, b, and c, it decides
// if a+b is a subbag of c
bool foo(const CBag& a, const CBag& b, const CBag& c)
{
  CBag & ab = *(a.clone());	// Clone a to avoid clobbering it
  ab += b;			// ab is now the union of a and b
  bool result = ab <= c;
  delete &ab;
  return result;
}



==> src/Problem/foo2.cc <==
// Implementation #2 of a function foo()
// $Id$

#include "CBag.h"

// A sample function. Given three bags a, b, and c, it decides
// if a+b is a subbag of c
// Amost identical to foo1 implementation; only memory for
// a_clone is allocated on stack rather than on heap
bool foo(const CBag& a, const CBag& b, const CBag& c)
{
  CBag ab;
  ab += a;			// Clone a to avoid clobbering it
  ab += b;			// ab is now the union of a and b
  bool result = ab <= c;
  return result;
}



==> src/Problem/vCBag.cc <==
// Validation testing of a CBag

#include "CBag.h"
#include <assert.h>
using std::cout;
using std::endl;

int main(void)
{
  cout << "\nRegression testing of a CBag\n";
  CBag a;
  CBag b;
  assert( a.size() == 0 );
  assert( a.count(1) == 0 );
  assert( a == b );
  a.put(1);
  assert( a.size() == 1 );
  a.put(1);
  a.put(2);
  assert( a.size() == 3 );
  assert( a.count(1) == 2 );
  assert( a.count(2) == 1 );
  assert( a.count(0) == 0 );
  assert( b <= a );
  assert( !(a <= b) );
  CBag & c = *(a.clone());
  assert( a == c );
  assert( a.del(1) );
  assert( !a.del(0) );
  assert( a <= c );
  assert( !(a == c) );
  a.put(3);
  assert( !(a <= c) );
  assert( !(a >= c) );
  a.del(3);
  a.put(1);
  assert( (a == c) );
  CBag d;
  assert( !(d == a) );
  d += a;
  assert( (d == a) );
  d += a;
  assert( !(d == a) );
  assert( d.count(1) == 2*a.count(1) );

  cout << "bag a: " << a << endl;
  b.put(1);
  b.put(3);
  cout << "bag b: " << b << endl;
  cout << "bag c: " << c << endl;
  cout << "the result of foo(a,a,c) is: " << foo(a,a,c) << endl;
  assert( !foo(a,a,c) );
  cout << "the result of foo(a,b,c) is: " << foo(a,b,c) << endl;
  assert( !foo(a,b,c) );
  c.put(3);
  c.put(1);
  cout << "bag c now: " << c << endl;
  cout << "the result of foo(a,b,c) is: " << foo(a,b,c) << endl;
  assert( foo(a,b,c) );
  cout << "All tests passed" << endl;
  return 0;
}



==> src/Problem/vCSet.cc <==
// Implementation and testing of a Set
// A Set is defined to be a Bag without duplicates, a bag
// where all the elements happen to have the occurrence count of 1.
// It is quite natural therefore that the CSet is implemented as
// a subclass of a CBag.

#include "CBag.h"
#include <assert.h>
using std::cout;
using std::endl;

class CSet : public CBag {
 public:
  bool memberof(const int elem) const { return count(elem) > 0; }

  // Overriding of CBag::put!
  void put(const int elem)
  { if(!memberof(elem)) CBag::put(elem); }

  CSet * clone(void) const
  { CSet * new_set = new CSet(); *new_set += *this; return new_set; }
  CSet(void) {}
};


int main(void)
{
  cout << "\nRegression testing of a CSet\n";
  CSet a;
  CSet b;
  assert( a.size() == 0 );
  assert( a.count(1) == 0 );
  assert( a == b );
  a.put(1);
  assert( a.size() == 1 );
  a.put(1);
  a.put(2);
  assert( a.size() == 2 );
  assert( a.count(1) == 1 );
  assert( a.count(2) == 1 );
  assert( a.count(0) == 0 );
  assert( a.memberof(1) && a.memberof(2) && !a.memberof(0) );
  assert( b <= a );
  assert( !(a <= b) );

  CSet & c = *(a.clone());
  assert( a == c );
  assert( a.del(1) );
  assert( !a.del(0) );
  assert( a <= c );
  assert( !(a == c) );
  a.put(3);
  assert( !(a <= c) );
  assert( !(a >= c) );
  a.del(3);
  a.put(1);
  assert( (a == c) );
  CSet d;
  assert( !(d == a) );
  d += a;
  assert( (d == a) );
  d += a;
  assert( (d == a) );

  {
    CBag ab; ab.put(1); ab.put(4);
    ab += a;
    assert( ab.del(4) && ab.del(1) );
    assert( ab == a );
  }
  {
    CBag ab; ab.put(1); ab.put(4);
    CSet as; as += a;
    as += ab;
    assert( as.del(4) );
    assert( as == a );
  }

  cout << "set a: " << a << endl;
  b.put(1);
  b.put(3);
  cout << "set b: " << b << endl;
  cout << "set c: " << c << endl;
  cout << "the result of foo(a,a,c) is: " << foo(a,a,c) << endl;
  cout << "the result of foo(a,b,c) is: " << foo(a,b,c) << endl;
  assert( !foo(a,b,c) );
  c.put(3);
  c.put(1);
  cout << "set c now: " << c << endl;
  cout << "the result of foo(a,b,c) is: " << foo(a,b,c) << endl;
  cout << "All tests passed" << endl;
  return 0;
}


==> src/Shapes/Shapes-no-oop.cc <==
//			Drawable shapes
//
// Handling a collection of polymorphic objects in a non-traditional style.
// BRules are in effect: no virtual functions, no assignments, no
// overriding.

// Yet this file achieves the _full_ separation of interface and
// implementation. Even if Shape is extended, the code that deals with
// abstract shapes does not even have to be recompiled! Compare to
// Shapes-oop.cc file in this directory. Another advantage of the
// present implementation is that _both_ Square and Rectangle objects
// can be passed to a function set_dim(). Depending on the new
// dimensions, a square can *become* a rectangle or a rectangle square.
// Also compare this file to a similar code Shapes-h.hs, which is written
// in a pure functional language Haskell. The similarity is uncanny!
//
// See ../No-problem/Readme.txt for details and explanations, section
// "Existential types with BRules"
// $Id: Shapes-no-oop.cc,v 1.2 2003/01/27 21:30:50 oleg Exp oleg $

#include <iostream>
using std::ostream;
using std::cerr;
using std::endl;

//------------------------------------------------------------------------
// Public interfaces

// An existential datatype
class Shape;			// There is _nothing_ known about its structure
ostream& draw(ostream& os, const Shape& shape);
const Shape * offset_by(const Shape& shape, const float x, const float y);
const Shape * set_dim(const Shape& shape, 
		      const float width, const float height);

// This is supposed to be a list of shapes to draw
// For simplicity, we'll hold three shapes only
// For a functional implementation of a list (with garbage collection),
// see ../No-problem/Bag.cc

class Shapes {
  const Shape& s1;
  const Shape& s2;
  const Shape& s3;
public:
  Shapes(const Shape * const _s1, const Shape * const _s2,
	 const Shape * const  _s3)
    : s1(*_s1), s2(*_s2), s3(*_s3) {}
  friend ostream& draw(const Shapes& shapes, ostream& os);
  friend Shapes pack(const Shapes& shapes);
  friend Shapes resize(const Shapes& shapes);
};

ostream& draw(const Shapes& shapes, ostream& os);
Shapes pack(const Shapes& shapes);
Shapes resize(const Shapes& shapes);

//------------------------------------------------------------------------
// Implementation

// Note that the following three functions on Shapes are implemented
// _before_ the Shape class is revealed. Therefore Shapes-based
// functions do not depend on an implementation of a Shape _at all_.

ostream& draw(const Shapes& shapes, ostream& os)
{ return draw(draw(draw(os,shapes.s1),shapes.s2),shapes.s3); }

Shapes pack(const Shapes& shapes)
{
  return Shapes(
		offset_by(shapes.s1,0,1),
		offset_by(shapes.s2,2,3),
		offset_by(shapes.s3,4,5));
}

Shapes resize(const Shapes& shapes)
{
  return Shapes(
		set_dim(shapes.s1,10,10),
		set_dim(shapes.s2,10,11),
		set_dim(shapes.s3,11,12));
}


// Finally, the details of the Shape are revealed.  Shape may appear
// very similar to the Abstract base class in file
// Shapes-oop.cc. There is an important difference however. Unlike
// virtual functions, the three function pointers in the body of the
// Shape are _constant_ pointers. Once set, they may _not_ be
// overridden.
//
// Note a similarity to newbus or vnode interfaces, see e.g.,
// 	http://people.freebsd.org/~asmodai/newbus-draft.txt
// (search the latter file for 'INTERFACE FOO')

class Shape {
  ostream& (* const draw)(ostream& os, const Shape& shape);
  const Shape * (* const offset_by)(const Shape& shape, 
				    const float x, const float y);
  const Shape * (* const set_dim)(const Shape& shape, 
				  const float width, const float height);
 
protected:
  Shape(ostream& (* const _draw)(ostream& os, const Shape& shape),
	const Shape * (* const _offset_by)(const Shape& shape, 
				const float x, const float y),
	const Shape * (* const _set_dim)(const Shape& shape, 
				const float width, const float height))
    : draw(_draw), offset_by(_offset_by), set_dim(_set_dim) {}

  friend ostream& draw(ostream& os, const Shape& shape);
  friend const Shape * offset_by(const Shape& shape, 
				 const float x, const float y);
  friend const Shape * set_dim(const Shape& shape, 
			       const float width, const float height);
};

// Note the lack of public constructors in the above class (and the
// lack of any public interface for that matter)

ostream& draw(ostream& os, const Shape& shape)
{
  return shape.draw(os,shape);
}

const Shape * offset_by(const Shape& shape, const float x, const float y)
{
  return shape.offset_by(shape,x,y);
}

const Shape * set_dim(const Shape& shape, 
		      const float width, const float height)
{
  return shape.set_dim(shape,width,height);
}


// Two concrete instances of the existential Shape class.
// A static_cast<> below may appear a hack. Yet it is safe. It's merely
// a consequence of difficulties in expressing function closures in C++.
// The similar Shapes-h.hs code, written in a _strongly_ statically-typed
// language Haskell, typechecks without a single error or warning.

class Rectangle : public Shape {
  const float x, y;
  const float width, height;

  static ostream& draw(ostream& os, const Shape& _s)
  {
    const Rectangle & s = static_cast<const Rectangle&>(_s);
    return os << "Drawing a rectangle [" << s.x << ", " << s.y
	 << "] - [" << (s.x+s.width) << ", " << (s.y+s.height) 
	 << "]" << endl;
  }

  static const Shape * offset_by(const Shape& _s, 
				 const float x, const float y)
  {
    const Rectangle & s = static_cast<const Rectangle&>(_s);
    return new Rectangle(s.x+x,s.y+y,s.width,s.height);
  }

  static const Shape * set_dim(const Shape& _s, 
			       const float width, const float height)
  {
    const Rectangle & s = static_cast<const Rectangle&>(_s);
    return make(s.x,s.y,width,height);
  }

				// A private constructor
  Rectangle(const float _x, const float _y, 
	    const float _width, const float _height) :
    Shape(&draw,&offset_by,&set_dim), x(_x), y(_y), 
    width(_width), height(_height) {}

public:
  static const Shape * make(const float width, const float height)
  { return make (0,0,width,height); }
  static const Shape * make(const float x, const float y, 
			    const float width, const float height);
};

class Square : public Shape {
  const float x, y;
  const float size;

  static ostream& draw(ostream& os, const Shape& _s)
  {
    const Square & s = static_cast<const Square&>(_s);
    return os << "Drawing a square [" << s.x << ", " << s.y
	 << "] of size " << (s.size) << endl;
  }

  static const Shape * offset_by(const Shape& _s, 
				 const float x, const float y)
  {
    const Square & s = static_cast<const Square&>(_s);
    return new Square(s.x+x,s.y+y,s.size);
  }

  static const Shape * set_dim(const Shape& _s, 
			       const float width, const float height)
  {
    const Square & s = static_cast<const Square&>(_s);
    return Rectangle::make(s.x,s.y,width,height);
  }

				// A private constructor
  Square(const float _x, const float _y, const float _size) :
    Shape(&draw,&offset_by,&set_dim), x(_x), y(_y), 
    size(_size) {}

public:
  static const Shape * make(const float size)
  { return new Square(0,0,size); }
  static const Shape * make(const float x, const float y, const float size)
  { return new Square(x,y,size); }
};

const Shape * Rectangle::make(const float x, const float y, 
			      const float width, const float height)
{
  return width == height ?  Square::make(x,y,width) :
    new Rectangle(x,y,width,height);
}


//------------------------------------------------------------------------
// Test
int main(void)
{
  cerr << "Instantiating shapes..." << endl;
  Shapes shapes(Rectangle::make(1,2), Rectangle::make(5,5),
		Rectangle::make(7,7));
  cerr << "Drawing ... some rectangles are actually squares" << endl;
  draw(shapes,cerr);
  cerr << "Packing ..." << endl;
  Shapes shapes_packed = pack(shapes);
  draw(shapes_packed,cerr);
  cerr << "Resizing ... rectangles turn squares and vice versa" << endl;
  Shapes shapes_resized = resize(shapes_packed);
  draw(shapes_resized,cerr);
  cerr << "\nAll done" << endl;
  return 0;
}


==> src/Shapes/Shapes-oop.cc <==
//			Drawable shapes
//
// Handling a collection of polymorphic objects in a conventional OOP style:
// an abstract base class (interface) overridden/implemented in
// concrete classes.
//
// $Id: Shapes-oop.cc,v 1.2 2003/01/27 21:29:49 oleg Exp oleg $

#include <iostream>
using std::cerr;
using std::endl;

// An Abstract Base Class (interface)

class Shape {
public:
  virtual void draw(void) = 0;
  virtual void offset_by(const float x, const float y) = 0;
  virtual void set_dim(const float width, const float height) = 0;
};

// This is supposed to be a list of shapes to draw
// For simplicity, we'll hold three shapes only

class Shapes {
  Shape *s1, *s2, *s3;
public:
  Shapes(Shape * const _s1, Shape * const _s2, Shape * const _s3)
    : s1(_s1), s2(_s2), s3(_s3) {}
  void draw(void) { s1->draw(); s2->draw(); s3->draw(); }
  void pack(void)
  { s1->offset_by(0,1); s2->offset_by(2,3); s3->offset_by(4,5); }
  void resize(void)
  { s1->set_dim(10,10); s2->set_dim(10,11); s3->set_dim(11,12); }
};


// Two implementations of the Abstract datatype Shape

class Rectangle: public Shape {
  float x, y;
  float width, height;
public:
  Rectangle(const float _width, const float _height) :
    x(0), y(0), width(_width), height(_height) {}
  virtual void draw(void)
  { cerr << "Drawing a rectangle [" << x << ", " << y
	 << "] - [" << (x+width) << ", " << (y+height) 
	 << "]" << endl; }
  virtual void offset_by(const float x, const float y)
  { this->x += x; this->y += y; }
  virtual void set_dim(const float width, const float height)
  { this->width = width; this->height = height; }
};

class Ellipse: public Shape {
  float x, y;
  float width, height;
public:
  Ellipse(const float _width, const float _height) :
    x(0), y(0), width(_width), height(_height) {}
  virtual void draw(void)
  { cerr << "Drawing an ellipse [" << x << ", " << y
	 << "] axes " << width << " and " << height << endl; }
  virtual void offset_by(const float x, const float y)
  { this->x += x; this->y += y; }
  virtual void set_dim(const float width, const float height)
  { this->width = width; this->height = height; }
};


// The test

int main(void)
{
  cerr << "Instantiating shapes..." << endl;
  Shapes shapes(new Rectangle(1,2), new Ellipse(5,5),
		new Rectangle(7,7));
  cerr << "Drawing ..." << endl;
  shapes.draw();
  cerr << "Packing ..." << endl;
  shapes.pack();
  shapes.draw();
  cerr << "Resizing .. " << endl;
  shapes.resize();
  shapes.draw();
  // Assume the garbage will be collected
  cerr << "\nAll done" << endl;
  return 0;
}

